TorMentor: Deterministic dynamic-path, data augmentations with fractals

We propose the use of fractals as a means of efficient data augmentation. Specifically, we employ plasma fractals for adapting global image augmentation transformations into continuous local transforms. We formulate the diamond square algorithm as a cascade of simple convolution operations allowing efficient computation of plasma fractals on the GPU. We present the TorMentor image augmentation framework that is totally modular and deterministic across images and point-clouds. All image augmentation operations can be combined through pipelining and random branching to form flow networks of arbitrary width and depth. We demonstrate the efficiency of the proposed approach with experiments on document image segmentation (binarization) with the DIBCO datasets. The proposed approach demonstrates superior performance to traditional image augmentation techniques. Finally, we use extended synthetic binary text images in a self-supervision regiment and outperform the same model when trained with limited data and simple extensions.

==> arxiv/images/render_examples.py <==
from tormentor import *
import numpy as np
from PIL import Image, ImageOps
import sys
import torch
import os

noplasma = Identity ^ RandomBrightness ^ RandomPerspective  ^ RandomGaussianAdditiveNoise
plasmacascade = RandomPlasmaBrightness | RandomWrap | PlasmaLinearColor
plasmabranch = (RandomWrap ^ RandomWrap ^ Identity ^ RandomPerspective)| RandomPlasmaBrightness | (RandomIdentity ^ RandomPlasmaShadow) | RandomLinearColor | RandomPlasmaLinearColor^Identity^Identity

aug_dict={'noplasma':noplasma, 'plasmacascade':plasmacascade, 'plasmabranch':plasmabranch}

#convert -bordercolor blue -border 3 input.jpg output.jpg

for image_fname in sys.argv[1:]:
	img = torch.tensor(np.array(ImageOps.grayscale(Image.open(image_fname)))/255.).unsqueeze(dim=0).float()
	for augname, aug in aug_dict.items():
		aug_instance = aug()
#		aug_instance = Identity()
		print(img.shape)
		augmented = Image.fromarray((aug_instance(img).numpy()*255).astype("uint8")[0,:,:])
		augmented.save(f"{image_fname[:-4]}_{augname}.png")
		os.system(f"convert -bordercolor blue -border 3 {image_fname[:-4]}_{augname}.png {image_fname[:-4]}_{augname}_border.png")



==> images/render_examples.py <==
from tormentor import *
import numpy as np
from PIL import Image, ImageOps
import sys
import torch
import os

noplasma = Identity ^ RandomBrightness ^ RandomPerspective  ^ RandomGaussianAdditiveNoise
plasmacascade = RandomPlasmaBrightness | RandomWrap | PlasmaLinearColor
plasmabranch = (RandomWrap ^ RandomWrap ^ Identity ^ RandomPerspective)| RandomPlasmaBrightness | (RandomIdentity ^ RandomPlasmaShadow) | RandomLinearColor | RandomPlasmaLinearColor^Identity^Identity

aug_dict={'noplasma':noplasma, 'plasmacascade':plasmacascade, 'plasmabranch':plasmabranch}

#convert -bordercolor blue -border 3 input.jpg output.jpg

for image_fname in sys.argv[1:]:
	img = torch.tensor(np.array(ImageOps.grayscale(Image.open(image_fname)))/255.).unsqueeze(dim=0).float()
	for augname, aug in aug_dict.items():
		aug_instance = aug()
#		aug_instance = Identity()
		print(img.shape)
		augmented = Image.fromarray((aug_instance(img).numpy()*255).astype("uint8")[0,:,:])
		augmented.save(f"{image_fname[:-4]}_{augname}.png")
		os.system(f"convert -bordercolor blue -border 3 {image_fname[:-4]}_{augname}.png {image_fname[:-4]}_{augname}_border.png")


